Decision Shifts, Lost Label Functionality, and an Inconclusive Grounding Audit in Correctness-Gated Multi-Teacher Distillation

Candidate decision correctness and rationale grounding are different objectives. We examine correctness-gated multi-teacher distillation in a fixed experiment. Eight arms share 4,330 sources, a 63.9M-parameter student, 12,990 optimization rows, 406 updates, evidence inputs, and a decoder; seven teacher-based arms use one fixed three-response pool. Three seeds are evaluated on 267 held-out examples. Relative to unfiltered distillation, the correctness-weighted arm differed in accuracy by +0.1660 (95% observed-matrix interval [0.0670, 0.2455]), five-label macro-F1 by +0.1323 ([0.0916, 0.1731]), and task-defined conditional unsafe-action rate by -0.4979 ([-0.5926, -0.3686]). These shifts do not imply uniformly better behavior. Source-label SFT had the highest mean macro-F1 (0.586). The weighted arm had zero Refuted recall in every seed, and two seeds assigned NotEnoughInfo to all 167 claim examples. In an availability-amended audit at one reference seed, weighted and unfiltered outputs had 0/20 versus 1/20 evidence-supported positives and 20/20 versus 19/20 positives containing unsupported material. Samples were non-paired, source overlap was not serialized, and the amendment followed automatic summarization but preceded annotation. The audit therefore cannot estimate a common-source grounding effect and is inconclusive about system-level improvement or harm. Hard filtering already achieved 0.660 accuracy, 0.530 macro-F1, and 0.135 conditional unsafe rate. The implemented weighted arm showed no demonstrated incremental decision benefit over hard filtering. This fixed-matrix failure analysis shows decision redistribution with lost label functionality; the available human audit does not establish a grounding gain.

==> anc/HUMAN_AUDIT_AVAILABILITY_AMENDMENT.md <==
# VG-MTD V6 Human-Audit Availability Amendment

**Amendment ID:** `vgmt_v6_human_audit_availability_amendment_20260828`
**Recorded:** 2026-08-28, after sealed prediction and automatic summary, before
any human annotation
**Parent contract:** `vgmt_v6_blinded_grounding_audit`

## Trigger and scope

The frozen audit requested, for each of eight arms at reference training seed
260631, 20 positive outputs and 20 safe outputs. The frozen builder stopped
before writing an audit pack because `single_teacher_rationale_kd` produced only
14 safe outputs. Repeating responses, changing the reference seed, substituting
another arm, or selecting with gold labels would make the worksheet appear
balanced while weakening its provenance; none is allowed.

This amendment changes only the unavailable safe-control stratum:

- positive outputs remain exactly 20 per arm, sampled with the frozen seed and
  frozen stable ordering;
- safe outputs are sampled without replacement as `min(20, available)`;
- the sole primary comparison remains
  `verifier_weighted_mtd - unfiltered_mtd`;
- `role_aware_verifier_weighted_mtd - verifier_weighted_mtd` remains secondary;
- system identity, gold labels, and automatic support scores remain blinded;
- two independent annotators and a distinct blinded adjudicator remain required;
- `Unclear` retains the frozen conservative interpretation.

No human metric uses the safe-control rows. The primary human comparison remains
based on 20 independently sampled positive outputs for each side. The reduced
safe stratum affects worksheet size and overall agreement denominators only.

## Frozen availability observation

Counts below use model predictions only. Gold labels and automatic grounding
scores were not used for sample eligibility or ordering.

| Arm | Positive available | Safe available | Positive selected | Safe selected |
|---|---:|---:|---:|---:|
| `sft_only` | 159 | 108 | 20 | 20 |
| `answer_only_kd` | 246 | 21 | 20 | 20 |
| `single_teacher_rationale_kd` | 253 | 14 | 20 | 14 |
| `unfiltered_mtd` | 171 | 96 | 20 | 20 |
| `verifier_hard_filter_mtd` | 83 | 184 | 20 | 20 |
| `verifier_weighted_mtd` | 50 | 217 | 20 | 20 |
| `verifier_dynamic_product_mtd` | 56 | 211 | 20 | 20 |
| `role_aware_verifier_weighted_mtd` | 54 | 213 | 20 | 20 |

The amended worksheet therefore contains 314 unique responses rather than 320:
160 positive outputs and 154 safe outputs.

## Epistemic consequence

This is a post-unsealing availability amendment. Even though it preserves the
positive-output sample sizes used by the declared human comparison, it is not
the exact preregistered 320-response procedure. Accordingly:

- `full_positive_claim_authorized` is permanently `false` for this amended path;
- human results may be reported only as availability-amended supportive evidence;
- the original builder, scorer, and config remain byte-identical and continue to
  document that the exact frozen protocol was infeasible;
- the paper must disclose both the 14/20 shortfall and the 314-row amendment;
- the automatic result cannot be replaced or rescued by the secondary role arm.

The automatic summary was already available when this amendment was recorded
and had state `automatic-gates-fail-or-inconclusive`. In particular, the primary
decision-quality and safety gates passed, while all-label recall and all three
automatic grounding gates did not. This timing is disclosed so the amendment is
not presented as prospectively preregistered.


==> anc/HUMAN_AUDIT_INSTRUCTIONS.md <==
# VG-MTD V6 Blinded Human Grounding Audit Instructions

## Scope

This worksheet evaluates whether a model output is licensed by the evidence
shown in that row. Use only the supplied query or claim, evidence, allowed
evidence IDs, model decision, answer, rationale, and citations. Do not use
outside knowledge or search. Do not attempt to infer the system identity.

The availability-amended worksheet contains 314 rows. It preserves 20 positive
outputs per arm and contains all available safe controls up to 20 per arm. The
amendment and its supportive-only interpretation are documented separately.

## Blinding and independence

1. Annotator 1 and Annotator 2 receive separate, identical copies of
   `blind_grounding_audit.csv` and work independently.
2. Annotators must not access `hidden_key.jsonl`, system names, gold labels,
   automatic scores, or each other's completed worksheet.
3. Each annotator uses one stable anonymous `annotator_id` for every row.
4. A distinct third adjudicator receives the two completed worksheets only
   after both independent passes finish. The adjudicator may see their judgments
   but must remain blinded to system identity, gold labels, and automatic scores.
5. The adjudicator preserves agreed judgments and resolves only disagreements.
   The adjudication CSV must nevertheless contain valid entries in every
   judgment field because the deterministic scorer validates the entire sheet.
6. Do not add, delete, reorder, or edit any non-judgment cell.

## Allowed judgments

Every judgment cell must contain exactly `Yes`, `No`, or `Unclear`.

- Use `Yes` only when the supplied evidence is sufficient for the stated
  criterion.
- Use `No` when the criterion clearly fails.
- Use `Unclear` when the evidence or output is genuinely ambiguous after careful
  review. Do not use it merely to save time.

`Unclear` is scored conservatively: it fails answer support, rationale
faithfulness, and citation validity, and it counts as an unsupported material
claim for hallucination.

## Judgment fields

### `answer_supported`

Judge whether the material content of `model_answer`, together with the emitted
`model_decision`, is licensed by the supplied evidence.

- `Yes`: all material answer claims follow from the evidence and the decision is
  compatible with it.
- `No`: at least one material answer claim contradicts or exceeds the evidence,
  or the decision is incompatible with the evidence.
- `Unclear`: the evidence is too ambiguous to decide reliably.

For `NotEnoughInfo` or `Abstain`, judge whether declining a positive answer is a
defensible reading of the supplied evidence. Do not assume omitted facts.

### `rationale_faithful`

Judge whether every material proposition in `model_rationale` is supported by
the supplied evidence and whether the rationale is consistent with the emitted
decision and answer.

- `Yes`: the rationale is evidence-supported and decision-consistent.
- `No`: it contains a contradiction, unsupported material step, or a reason that
  does not support the emitted decision.
- `Unclear`: the relation cannot be decided reliably from the evidence.

A missing rationale for a positive output is `No`. A concise safe rationale that
only states that the evidence is insufficient may be `Yes` when that reading is
defensible.

### `unsupported_material_claim`

Judge whether either the answer or rationale contains at least one material
claim not licensed by the supplied evidence.

- `Yes`: at least one unsupported or contradicted material claim is present.
- `No`: every material claim is supported, or a safe output makes no material
  factual claim beyond a defensible insufficiency statement.
- `Unclear`: support cannot be decided reliably.

Minor style, grammar, or harmless wording differences are not material claims.

### `citation_valid`

Judge both identifier validity and claim-to-evidence fit.

- `Yes`: every emitted citation appears in `allowed_evidence_ids`, and the cited
  evidence supports the associated material claim.
- `No`: any citation identifier is not allowed, any cited passage fails to
  support its associated claim, or a positive material claim lacks a citation.
- `Unclear`: the citation-to-claim relation is genuinely ambiguous.

A safe output with no material factual claim and no citation may be `Yes`. An
empty citation field is `No` when the answer or rationale makes a positive
material claim.

## Completion and quality control

Before returning a worksheet, verify that:

- all 314 `audit_id` values are present exactly once;
- the column order and every non-judgment cell are unchanged;
- all four judgment fields are filled with an allowed value;
- one stable non-empty `annotator_id` is present on every row;
- notes contain no system-identity guesses or external information.

The scorer reports raw agreement and Cohen's kappa. It computes grounding
metrics only over the 20 positive outputs per arm and uses 10,000 bootstrap
replicates for the sole primary comparison,
`verifier_weighted_mtd - unfiltered_mtd`. The role-aware contrast remains
secondary and cannot rescue a failed primary claim.


==> anc/HUMAN_AUDIT_SAMPLING_CONFIG.json <==
{
  "config_id": "vgmt_v6_blinded_grounding_audit_availability_amendment",
  "amendment_id": "vgmt_v6_human_audit_availability_amendment_20260828",
  "parent_config_id": "vgmt_v6_blinded_grounding_audit",
  "amendment_timing": "post_unsealing_post_automatic_summary_pre_human_annotation",
  "reason": "one formal arm has fewer than 20 safe outputs at the frozen reference seed",
  "seed": 260701,
  "reference_training_seed": 260631,
  "positive_outputs_per_variant": 20,
  "safe_outputs_target_per_variant": 20,
  "safe_sampling_policy": "all_available_up_to_target_without_replacement",
  "formal_variants": [
    "sft_only",
    "answer_only_kd",
    "single_teacher_rationale_kd",
    "unfiltered_mtd",
    "verifier_hard_filter_mtd",
    "verifier_weighted_mtd",
    "verifier_dynamic_product_mtd",
    "role_aware_verifier_weighted_mtd"
  ],
  "blind_fields": [
    "system_variant",
    "training_seed",
    "gold_label",
    "automatic_support_scores"
  ],
  "judgment_fields": [
    "answer_supported",
    "rationale_faithful",
    "unsupported_material_claim",
    "citation_valid"
  ],
  "allowed_judgments": ["Yes", "No", "Unclear"],
  "independent_annotators": 2,
  "adjudicate_disagreements": true,
  "system_unblinding_before_adjudication": false,
  "human_comparison_bootstrap_replicates": 10000,
  "confidence": 0.95,
  "unclear_policy": "conservative_failure_for_support_faithfulness_and_citation_and_positive_for_hallucination",
  "primary_positive_stratum_unchanged": true,
  "safe_control_stratum_only_is_availability_capped": true,
  "confirmatory_positive_claim_authorization_allowed": false,
  "interpretation_scope": "availability_amended_supportive_only"
}

